A Strongly Coupled Anisotropic Fluid From Dilaton Driven Holography

We consider a system consisting of $5$ dimensional gravity with a negative cosmological constant coupled to a massless scalar, the dilaton. We construct a black brane solution which arises when the dilaton satisfies linearly varying boundary conditions in the asymptotically $AdS_5$ region. The geometry of this black brane breaks rotational symmetry while preserving translational invariance and corresponds to an anisotropic phase of the system. Close to extremality, where the anisotropy is big compared to the temperature, some components of the viscosity tensor become parametrically small compared to the entropy density. We study the quasi normal modes in considerable detail and find no instability close to extremality. We also obtain the equations for fluid mechanics for an anisotropic driven system in general, working upto first order in the derivative expansion for the stress tensor, and identify additional transport coefficients which appear in the constitutive relation. For the fluid of interest we find that the parametrically small viscosity can result in a very small force of friction, when the fluid is enclosed between appropriately oriented parallel plates moving with a relative velocity.

==> HT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     64859,       1969]
NotebookOptionsPosition[     61994,       1877]
NotebookOutlinePosition[     62329,       1892]
CellTagsIndexPosition[     62286,       1889]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.576516085223814*^9, 3.576516087999012*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Einstein", " ", "equations"}], "*)"}]], "Input",
 CellChangeTimes->{{3.611299541743777*^9, 3.61129955638932*^9}}],

Cell[BoxData[
 RowBox[{"Guu", ":=", " ", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["6", 
     RowBox[{"A", "[", "u", "]"}]]}], "+", 
   FractionBox[
    SuperscriptBox["\[Rho]", "2"], 
    RowBox[{"4", " ", 
     RowBox[{"A", "[", "u", "]"}], " ", 
     RowBox[{"C1", "[", "u", "]"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["B", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"A", "[", "u", "]"}], " ", 
     RowBox[{"B", "[", "u", "]"}]}]], "+", 
   FractionBox[
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["B", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"B", "[", "u", "]"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["C1", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"A", "[", "u", "]"}], " ", 
     RowBox[{"C1", "[", "u", "]"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["B", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["C1", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"B", "[", "u", "]"}], " ", 
     RowBox[{"C1", "[", "u", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.573810397036557*^9, 3.5738104044865675`*^9}, 
   3.5752791950931745`*^9}],

Cell[BoxData[
 RowBox[{"Gzz", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["\[Rho]", "2"], "4"]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"C1", "[", "u", "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"C1", "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["B", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"B", "[", "u", "]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"A", "[", "u", "]"}], " ", 
     RowBox[{"C1", "[", "u", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["B", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"B", "[", "u", "]"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"C1", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"A", "[", "u", "]"}], " ", 
     RowBox[{"C1", "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["B", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"B", "[", "u", "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.5738104079565725`*^9, 3.573810415076583*^9}, {
  3.5752792073703957`*^9, 3.575279219834818*^9}}],

Cell[BoxData[
 RowBox[{"Gxx", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "6"}], " ", 
    RowBox[{"B", "[", "u", "]"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     RowBox[{"B", "[", "u", "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"C1", "[", "u", "]"}]}]], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"A", "[", "u", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["B", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "2"]}], 
    RowBox[{"4", " ", 
     RowBox[{"B", "[", "u", "]"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"B", "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["C1", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"C1", "[", "u", "]"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"A", "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["B", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["C1", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"C1", "[", "u", "]"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"A", "[", "u", "]"}], " ", 
     RowBox[{"B", "[", "u", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["C1", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"C1", "[", "u", "]"}], "2"]}]], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"B", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["A", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"A", "[", "u", "]"}], " ", 
    RowBox[{
     SuperscriptBox["B", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "u", "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"A", "[", "u", "]"}], " ", 
     RowBox[{"B", "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["C1", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"C1", "[", "u", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.573814547622278*^9, 3.573814549872281*^9}, 
   3.5752792285240335`*^9}],

Cell[BoxData[
 RowBox[{"Gtt", ":=", 
  RowBox[{
   RowBox[{"6", " ", 
    RowBox[{"A", "[", "u", "]"}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     RowBox[{"A", "[", "u", "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"C1", "[", "u", "]"}]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"A", "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["B", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"B", "[", "u", "]"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"A", "[", "u", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["B", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"B", "[", "u", "]"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"A", "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["A", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["C1", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"C1", "[", "u", "]"}]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"A", "[", "u", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["B", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}], " ", 
     RowBox[{
      SuperscriptBox["C1", "\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"B", "[", "u", "]"}], " ", 
     RowBox[{"C1", "[", "u", "]"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"A", "[", "u", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["C1", "\[Prime]",
        MultilineFunction->None], "[", "u", "]"}], "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"C1", "[", "u", "]"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"A", "[", "u", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["B", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"B", "[", "u", "]"}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"A", "[", "u", "]"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["C1", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "u", "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"C1", "[", "u", "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.573814559822295*^9, 3.573814564742302*^9}, 
   3.575279239522053*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", 
   FractionBox["1", 
    SuperscriptBox["L", "2"]]}], ";"}]], "Input",
 CellChangeTimes->{{3.573815767202188*^9, 3.5738157744621983`*^9}}],

Cell[BoxData[
 RowBox[{"L", ":=", "1"}]], "Input",
 CellChangeTimes->{{3.575710576940787*^9, 3.5757105780639887`*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{"u", "^", "2"}], "-", 
    FractionBox[
     RowBox[{"uH", "^", "4"}], 
     RowBox[{"u", "^", "2"}]], "+", 
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     RowBox[{"a2", "[", "u", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Rho]", "4"], 
     RowBox[{"a4", "[", "u", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5756892052127633`*^9, 3.5756892625036435`*^9}, 
   3.575689786687578*^9, {3.575691141925435*^9, 3.5756911486958466`*^9}, {
   3.575691911630787*^9, 3.575691915109593*^9}, {3.575698068668201*^9, 
   3.5756980723186073`*^9}, {3.5757110134451537`*^9, 3.575711024911174*^9}, {
   3.576242304074697*^9, 3.5762423273447294`*^9}, {3.5762424219658623`*^9, 
   3.576242434235879*^9}, {3.5762424763559384`*^9, 3.576242482175946*^9}, {
   3.611299483432597*^9, 3.611299493139793*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{"u", "^", "2"}], "+", 
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], 
     RowBox[{"b2", "[", "u", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Rho]", "4"], 
     RowBox[{"b4", "[", "u", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5756897889875813`*^9, 3.575689815801219*^9}, {
  3.575691152393053*^9, 3.5756911570418615`*^9}, {3.5756980778878174`*^9, 
  3.57569807960382*^9}, {3.5757110306051836`*^9, 3.5757110316035852`*^9}, {
  3.575711156216604*^9, 3.575711156559805*^9}, {3.5757192424038*^9, 
  3.575719256936631*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"C1", "[", "u_", "]"}], ":=", 
   RowBox[{
    RowBox[{"u", "^", "2"}], "+", 
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], 
     RowBox[{"c2", "[", "u", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Rho]", "4"], 
     RowBox[{"c4", "[", "u", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.575689819351224*^9, 3.575689848295665*^9}, {
  3.575691160146267*^9, 3.575691163874673*^9}, {3.575698084439829*^9, 
  3.5756980861558313`*^9}, {3.5757110366579943`*^9, 3.5757110373443956`*^9}, {
  3.5757111620042143`*^9, 3.5757111622538147`*^9}, {3.5757192632959948`*^9, 
  3.575719270984435*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Coefficients", " ", "at", " ", 
   SuperscriptBox["\[Rho]", "2"], " ", "order"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5764596645749784`*^9, 3.5764596748709965`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a2", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "12"]}], "+", 
   FractionBox[
    SuperscriptBox["uH", "2"], 
    RowBox[{"12", " ", 
     SuperscriptBox["u", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.576115183958522*^9, 3.5761151866185255`*^9}, 
   3.5761156977505827`*^9, {3.576142733568533*^9, 3.5761427558609724`*^9}, 
   3.576304409240013*^9, 3.57630454467776*^9, 3.611299089022005*^9, {
   3.61129950834384*^9, 3.611299508479987*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2", "[", "u_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       RowBox[{"Log", "[", "u", "]"}]}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "4"], "-", 
        SuperscriptBox["uH", "4"]}], "]"}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox["uH", "2"]}]]}]], "Input",
 CellChangeTimes->{{3.5761154055670595`*^9, 3.5761154077270627`*^9}, {
   3.5761427981058464`*^9, 3.5761428169038796`*^9}, 3.576143140713648*^9, {
   3.576234521338801*^9, 3.5762345331388173`*^9}, {3.5762361272520494`*^9, 
   3.5762361671121054`*^9}, 3.5763049027502403`*^9, {3.576305975336589*^9, 
   3.576305983070031*^9}, 3.61129912369532*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"b2", "[", "u_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["u", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "u", "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}], "-", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "4"], "-", 
        SuperscriptBox["uH", "4"]}], "]"}]}], ")"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["uH", "2"]}]]}]], "Input",
 CellChangeTimes->{{3.57611556296728*^9, 3.5761155659372845`*^9}, {
   3.5761206444838257`*^9, 3.5761206460038276`*^9}, {3.5761428853879995`*^9, 
   3.5761429064012365`*^9}, {3.5761429739649553`*^9, 
   3.5761430087062163`*^9}, {3.576143067003519*^9, 3.5761430692343225`*^9}, {
   3.576236133972059*^9, 3.5762361462220755`*^9}, 3.5763045756305304`*^9, 
   3.5763059210634847`*^9, 3.611299136534361*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Coefficients", " ", "at", " ", 
   SuperscriptBox["\[Rho]", "4"], " ", "order"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.576459678100202*^9, 3.5764596902370234`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a4", "[", "u_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"144", " ", 
     SuperscriptBox["u", "3"], " ", 
     SuperscriptBox["uH", "3"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Pi]"}], " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "3"], " ", "uH"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Pi]"}], ")"}], " ", "u", " ", 
      SuperscriptBox["uH", "3"]}], "-", 
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox["uH", "4"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["u", "4"], "+", 
        SuperscriptBox["uH", "4"]}], ")"}], " ", 
      RowBox[{"ArcTan", "[", 
       FractionBox["u", "uH"], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["u", "3"], " ", "uH", " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{"u", " ", "uH", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["uH", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "8", "]"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Log", "[", "u", "]"}]}], "+", 
           RowBox[{"Log", "[", "uH", "]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              SuperscriptBox["u", "2"], "+", 
              SuperscriptBox["uH", "2"]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Log", "[", 
             RowBox[{
              SuperscriptBox["u", "2"], "-", 
              SuperscriptBox["uH", "2"]}], "]"}]}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{
             SuperscriptBox["u", "2"], "+", 
             SuperscriptBox["uH", "2"]}], "]"}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{
             SuperscriptBox["u", "4"], "-", 
             SuperscriptBox["uH", "4"]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5763069110471087`*^9, 3.5763069148803277`*^9}, 
   3.576308651182638*^9, {3.5763088298658586`*^9, 3.576308831720965*^9}, 
   3.576308985716773*^9, 3.576508394860993*^9, {3.611299154404847*^9, 
   3.611299157888164*^9}, 3.611299203326599*^9, 3.611299798293973*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"b4", "[", "u_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"864", " ", 
     SuperscriptBox["uH", "4"]}]], 
   SuperscriptBox["u", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     FractionBox[
      RowBox[{"6", " ", "\[Pi]", " ", "uH"}], "u"], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["uH", "2"]}], 
      RowBox[{
       SuperscriptBox["u", "2"], "+", 
       SuperscriptBox["uH", "2"]}]], "+", 
     FractionBox[
      RowBox[{"12", " ", "uH", " ", 
       RowBox[{"ArcTan", "[", 
        FractionBox["u", "uH"], "]"}]}], "u"], "-", 
     RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "8", "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "-", 
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox["uH", "2"], " ", 
       RowBox[{"Log", "[", "u", "]"}]}], 
      RowBox[{
       SuperscriptBox["u", "2"], "+", 
       SuperscriptBox["uH", "2"]}]], "+", 
     RowBox[{"18", " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        SuperscriptBox["u", "2"], 
        SuperscriptBox["uH", "2"]], "]"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "u", "]"}], "2"]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["u", "uH"]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "u"}], "uH"]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "u"}], "uH"]}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        SuperscriptBox["u", "2"], 
        SuperscriptBox["uH", "2"]], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"u", "-", 
         RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}], "2"]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        SuperscriptBox["u", "2"], 
        SuperscriptBox["uH", "2"]], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"u", "+", 
         RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}], "2"]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "uH"}], ")"}]}], "uH"]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", 
            FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "-", "uH"}], ")"}]}], "uH"]}], "]"}]}], "-", 
     RowBox[{"21", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Log", "[", "uH", "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", "16", "]"}], " ", 
      RowBox[{"Log", "[", "uH", "]"}]}], "-", 
     RowBox[{"42", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "uH", "]"}], "2"]}], "-", 
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox["uH", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", "uH"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["u", "2"], "+", 
       SuperscriptBox["uH", "2"]}]], "-", 
     RowBox[{"48", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", "uH"}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "u"}], "+", "uH"}], 
        RowBox[{"2", " ", "uH"}]], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "u"}], "+", "uH"}], 
        RowBox[{"2", " ", "uH"}]], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "-", 
           FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "uH"}], ")"}]}], "uH"], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "+", "uH"}], ")"}]}], "uH"], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"u", "+", "uH"}], "uH"], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", "uH"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox["uH", "2"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", "u", " ", "uH"}], 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          SuperscriptBox["uH", "2"]}]], "]"}]}], 
      RowBox[{
       SuperscriptBox["u", "2"], "+", 
       SuperscriptBox["uH", "2"]}]], "-", 
     RowBox[{"18", " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        SuperscriptBox["u", "2"], 
        SuperscriptBox["uH", "2"]], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", "uH"}], 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["uH", "2"]}]], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", "uH"}], 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["uH", "2"]}]], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox["uH", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["uH", "2"]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["u", "2"], "+", 
       SuperscriptBox["uH", "2"]}]], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", " ", "uH"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "4"], "-", 
        SuperscriptBox["uH", "4"]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", 
        RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "4"], "-", 
        SuperscriptBox["uH", "4"]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", 
        RowBox[{"\[ImaginaryI]", " ", "uH"}]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "4"], "-", 
        SuperscriptBox["uH", "4"]}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"2", " ", "u", " ", "uH"}], 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["uH", "2"]}]], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "4"], "-", 
        SuperscriptBox["uH", "4"]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["u", "uH"]}]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "u"}], "uH"]}]}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "u"}], "uH"]}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["u", "uH"]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", "u"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", "uH"}]}], 
          RowBox[{"2", " ", "uH"}]]}]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "u"}], "+", "uH"}], 
         RowBox[{"2", " ", "uH"}]]}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "u"}], "+", "uH"}], 
         RowBox[{"2", " ", "uH"}]]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "u"}], "+", "uH"}], ")"}]}], 
         "uH"]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", "u"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", "uH"}]}], 
         RowBox[{"2", " ", "uH"}]]}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", "u"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", "uH"}]}], 
         RowBox[{"2", " ", "uH"}]]}], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.576540434458813*^9, 3.57654044235461*^9}, 
   3.57654049356836*^9, {3.576540746150363*^9, 3.576540751852314*^9}, {
   3.611299167080167*^9, 3.611299170317189*^9}, 3.611299307161926*^9, 
   3.611299386133519*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"c4", "[", "u_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"576", " ", 
     SuperscriptBox["uH", "4"]}]], "u", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "u"}], "-", 
     RowBox[{"4", " ", "\[Pi]", " ", "uH"}], "-", 
     FractionBox[
      RowBox[{"8", " ", "u", " ", 
       SuperscriptBox["uH", "2"]}], 
      RowBox[{
       SuperscriptBox["u", "2"], "+", 
       SuperscriptBox["uH", "2"]}]], "+", 
     RowBox[{"8", " ", "uH", " ", 
      RowBox[{"ArcTan", "[", 
       FractionBox["u", "uH"], "]"}]}], "-", 
     RowBox[{"8", " ", "u", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
     RowBox[{"32", " ", "u", " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{"4", " ", "u", " ", 
      RowBox[{"Log", "[", "65536", "]"}], " ", 
      RowBox[{"Log", "[", "u", "]"}]}], "+", 
     RowBox[{"32", " ", "u", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "u", "]"}], "2"]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["u", "uH"]}], "]"}]}], "+", 
     RowBox[{"48", " ", "u", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "u"}], "uH"]}], "]"}]}], "+", 
     RowBox[{"48", " ", "u", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "u"}], "uH"]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", "uH"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"u", "-", 
           RowBox[{"\[ImaginaryI]", " ", "uH"}]}], ")"}]}], "uH"], "]"}]}], 
     "+", 
     RowBox[{"16", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "u", " ", 
      RowBox[{"Log", "[", "uH", "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"Log", "[", "uH", "]"}]}], "+", 
     RowBox[{"64", " ", "u", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", "uH", "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", "uH"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "u"}], "+", "uH"}], ")"}]}], 
        "uH"], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"u", "+", "uH"}], "uH"], "]"}]}], "-", 
     RowBox[{"u", " ", 
      RowBox[{"Log", "[", "65536", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "+", 
     RowBox[{"24", " ", "u", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", "uH", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "-", 
     RowBox[{"6", " ", "u", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["u", "2"], "-", 
         SuperscriptBox["uH", "2"]}], "]"}], "2"]}], "+", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "-", 
     RowBox[{"u", " ", 
      RowBox[{"Log", "[", "65536", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "-", 
     RowBox[{"40", " ", "u", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "+", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "-", "uH"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", "uH", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "+", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "uH"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "-", 
     RowBox[{"12", " ", "u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}]}], "+", 
     RowBox[{"2", " ", "u", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["uH", "2"]}], "]"}], "2"]}], "-", 
     RowBox[{"24", " ", "u", " ", 
      RowBox[{"Log", "[", "u", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "4"], "-", 
        SuperscriptBox["uH", "4"]}], "]"}]}], "+", 
     RowBox[{"6", " ", "u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "-", 
        SuperscriptBox["uH", "2"]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "4"], "-", 
        SuperscriptBox["uH", "4"]}], "]"}]}], "+", 
     RowBox[{"6", " ", "u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "2"], "+", 
        SuperscriptBox["uH", "2"]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["u", "4"], "-", 
        SuperscriptBox["uH", "4"]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "uH"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "uH"}], ")"}]}], "uH"]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"u", "+", "uH"}], "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", 
            FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "uH"}], ")"}]}], "uH"]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["u", "uH"]}]}], "]"}]}], "+", 
     RowBox[{"48", " ", "u", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "u"}], "uH"]}]}], "]"}]}], "+", 
     RowBox[{"48", " ", "u", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "u"}], "uH"]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["u", "uH"]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "+", 
             FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"u", "-", "uH"}], ")"}]}], "uH"]}]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", "2"], "-", 
             FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"u", "-", "uH"}], ")"}]}], "uH"]}]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "-", 
            FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "uH"}], ")"}]}], "uH"]}], "]"}]}], "-", 
     RowBox[{"16", " ", "u", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "2"], "+", 
            FractionBox["\[ImaginaryI]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"u", "+", "uH"}], ")"}]}], "uH"]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.576508436617667*^9, 3.576508468729309*^9}, 
   3.576509794100705*^9, {3.576509962333483*^9, 3.57650996338162*^9}, 
   3.611299177461974*^9, 3.611299312180788*^9, 3.611299412585459*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", ">", "uH"}], ",", 
    RowBox[{"uH", ">", "0"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.576498271185869*^9, 3.576498286284671*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"u", ">", "uH"}], ",", 
   RowBox[{"uH", ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.576498287507896*^9, 3.576508527865197*^9, 
  3.576509200706796*^9, 3.576539452397704*^9, 3.611299571641891*^9, 
  3.611299845089657*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Checking", " ", "Einstein", " ", "equations", " ", "upto", " ", 
   SuperscriptBox["\[Rho]", "4"], " ", "order"}], "*)"}]], "Input",
 CellChangeTimes->{{3.611299584899816*^9, 3.611299604012669*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Guu1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"Guu", ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
    "Normal"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.5762987174994645`*^9, 3.576298733017352*^9}, {
   3.5763039506357827`*^9, 3.5763039507697906`*^9}, {3.576304907602518*^9, 
   3.5763049131548357`*^9}, {3.5763063210663633`*^9, 3.57630632117737*^9}, {
   3.5763063654419017`*^9, 3.5763063675050197`*^9}, {3.57650929063117*^9, 
   3.576509291949222*^9}, {3.576539260852749*^9, 3.576539281916012*^9}, 
   3.576539457913656*^9, {3.576539642662106*^9, 3.576539677684195*^9}, {
   3.576539720228816*^9, 3.576539722100798*^9}, {3.576539766604883*^9, 
   3.576539768902737*^9}, {3.611299459344396*^9, 3.611299462245815*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.576509325038104*^9, 3.576509375074699*^9, {3.576539256947605*^9, 
   3.57653927715496*^9}, 3.576539353056907*^9, {3.576539454991863*^9, 
   3.576539460238258*^9}, 3.576539601373503*^9, 3.576539654341766*^9, 
   3.576539699924802*^9, {3.576539746656491*^9, 3.576539769798711*^9}, 
   3.576540548156736*^9, 3.611299463307837*^9, 3.611299788350213*^9, 
   3.611299865005788*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ezz", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"Gzz", ",", 
      RowBox[{"{", 
       RowBox[{"\[Rho]", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
    "Normal"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.5762987174994645`*^9, 3.5762987423778872`*^9}, {
   3.576303957266162*^9, 3.5763039573691673`*^9}, {3.576304753290692*^9, 
   3.576304756385869*^9}, {3.5763063451547413`*^9, 3.5763063720652804`*^9}, {
   3.576308587810014*^9, 3.5763085902021503`*^9}, 3.57650936970487*^9, 
   3.611299878055294*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5762987430629263`*^9, 3.5762988026103325`*^9, 3.5762989232332315`*^9, 
   3.576300598406046*^9, 3.5763022839104514`*^9, 3.5763039576021814`*^9, 
   3.576304054002695*^9, {3.576304744018162*^9, 3.576304756651884*^9}, {
   3.576306345571765*^9, 3.5763063727473197`*^9}, 3.576308340548871*^9, 
   3.5763084963267813`*^9, {3.5763085835687714`*^9, 3.5763085906051736`*^9}, 
   3.5763091913535347`*^9, 3.576381684903089*^9, 3.576381799797291*^9, 
   3.576509407524714*^9, 3.57654057633972*^9, {3.611299876038907*^9, 
   3.611299899242334*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exx", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"Gxx", ",", 
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.5762987174994645`*^9, 3.5762987513303995`*^9}, 
   3.5763022959251385`*^9, 3.5763026662583203`*^9, {3.5763039607793627`*^9, 
   3.5763039619774313`*^9}, {3.576306379698717*^9, 3.576306379905729*^9}, {
   3.5763818228385315`*^9, 3.576381823836933*^9}, 3.611299880320828*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5762987519334335`*^9, 3.57629880485046*^9, 3.5762989243772974`*^9, {
   3.5763022847094975`*^9, 3.5763022970052004`*^9}, 3.5763026671383705`*^9, 
   3.5763039625584645`*^9, 3.576304059987037*^9, 3.576306380080739*^9, 
   3.576308342658992*^9, 3.5763084977308617`*^9, 3.576308591754239*^9, 
   3.576309194217698*^9, 3.5763818753482237`*^9, 3.57650945112035*^9, 
   3.5765406023928*^9, 3.611299886883452*^9, 3.611299923529219*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ett", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"Gtt", ",", 
       RowBox[{"{", 
        RowBox[{"\[Rho]", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
     "Normal"}], "//", "Simplify"}], "//", "Normal"}]}]], "Input",
 CellChangeTimes->{{3.576509417788123*^9, 3.576509429734666*^9}, 
   3.611299882455874*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.576509485466003*^9, 3.576540618345362*^9, 
  3.611299949723474*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell["(* Near boundary expansion of the metric coefficients *)", "Text",
 CellChangeTimes->{{3.5762435813494945`*^9, 3.5762436032995253`*^9}},
 FontSize->16],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.576512847355569*^9, 3.576512849875822*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"A", "[", "u1", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.576509502541253*^9, 3.576509534756081*^9}, {
  3.576512852652043*^9, 3.57651285605869*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["u1", "2"], "-", 
   FractionBox[
    SuperscriptBox["\[Rho]", "2"], "12"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "432"}], " ", 
      SuperscriptBox["uH", "4"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["uH", "2"], " ", 
      SuperscriptBox["\[Rho]", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", "\[Pi]"}]}], ")"}], " ", 
      SuperscriptBox["\[Rho]", "4"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Rho]", "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"8", " ", "uH"}], "u1"], "]"}]}]}], 
    RowBox[{"432", " ", 
     SuperscriptBox["u1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u1"], "]"}], "3"],
    SeriesData[$CellContext`u1, 
     DirectedInfinity[1], {}, -2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`u1, 
   DirectedInfinity[1], {
   1, 0, Rational[-1, 12] $CellContext`\[Rho]^2, 0, 
    Rational[1, 432] ((-432) $CellContext`uH^4 + 
     36 $CellContext`uH^2 $CellContext`\[Rho]^2 + (2 + 
       3 Pi) $CellContext`\[Rho]^4 - 6 $CellContext`\[Rho]^4 
     Log[8 $CellContext`u1^(-1) $CellContext`uH])}, -2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.576509517760022*^9, 3.576509535664596*^9}, 
   3.576512827405448*^9, 3.576512859762025*^9, 3.611300298914763*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"B", "[", "u", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{3.576509612493204*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["u", "2"], "-", 
   FractionBox[
    SuperscriptBox["\[Rho]", "2"], "12"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"36", " ", 
      SuperscriptBox["uH", "2"], " ", 
      SuperscriptBox["\[Rho]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["\[Rho]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"Log", "[", "4096", "]"}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[Rho]", "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox["u", "uH"], "]"}]}]}], 
    RowBox[{"864", " ", 
     SuperscriptBox["u", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "3"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, -2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {
   1, 0, Rational[-1, 12] $CellContext`\[Rho]^2, 0, 
    Rational[1, 864] (
     36 $CellContext`uH^2 $CellContext`\[Rho]^2 - $CellContext`\[Rho]^4 (-7 + 
      Log[4096]) + 
     12 $CellContext`\[Rho]^4 Log[$CellContext`u/$CellContext`uH])}, -2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.576509618373665*^9, 3.611300301499884*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"C1", "[", "u", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.576509632966279*^9, 3.5765096338247*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["u", "2"], "+", 
   FractionBox[
    SuperscriptBox["\[Rho]", "2"], "6"], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Rho]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", 
        SuperscriptBox["uH", "2"]}], "+", 
       SuperscriptBox["\[Rho]", "2"], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"Log", "[", 
         FractionBox["u", 
          RowBox[{"2", " ", "uH"}]], "]"}]}]}], ")"}]}], 
    RowBox[{"432", " ", 
     SuperscriptBox["u", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "u"], "]"}], "3"],
    SeriesData[$CellContext`u, 
     DirectedInfinity[1], {}, -2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, 
   DirectedInfinity[1], {
   1, 0, Rational[1, 6] $CellContext`\[Rho]^2, 0, 
    Rational[-1, 432] $CellContext`\[Rho]^2 (
     36 $CellContext`uH^2 + $CellContext`\[Rho]^2 + 
     12 $CellContext`\[Rho]^2 
      Log[Rational[1, 2] $CellContext`u/$CellContext`uH])}, -2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.576509636493021*^9, 3.576509997877791*^9, 
  3.611300303984299*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Near", " ", "Horizon", " ", "Expansion"}], "*)"}]], "Input",
 CellChangeTimes->{{3.576510065650801*^9, 3.576510079885505*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"A", "[", "u", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "uH", ",", "1"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.576509502541253*^9, 3.576509534756081*^9}, {
  3.576510110515046*^9, 3.57651011360106*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "uH"}], "-", 
      FractionBox[
       SuperscriptBox["\[Rho]", "2"], 
       RowBox[{"6", " ", "uH"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "\[Pi]", "+", 
          RowBox[{"Log", "[", "16", "]"}]}], ")"}]}], 
       RowBox[{"144", " ", 
        SuperscriptBox["uH", "3"]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"u", "-", "uH"}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"u", "-", "uH"}], "]"}], "2"],
    SeriesData[$CellContext`u, $CellContext`uH, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, $CellContext`uH, {
   4 $CellContext`uH + 
    Rational[-1, 6] $CellContext`uH^(-1) $CellContext`\[Rho]^2 + 
    Rational[1, 144] $CellContext`uH^(-3) $CellContext`\[Rho]^4 (2 - Pi + 
      Log[16])}, 1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.576509517760022*^9, 3.576509535664596*^9}, 
   3.576510114881517*^9, 3.611300362494505*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"B", "[", "u", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "uH", ",", "0"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{
  3.576509612493204*^9, {3.576510126861411*^9, 3.576510154695189*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"1728", " ", 
      SuperscriptBox["uH", "4"]}], "-", 
     RowBox[{"144", " ", 
      SuperscriptBox["uH", "2"], " ", 
      SuperscriptBox["\[Rho]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Rho]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "-", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[Pi]"}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Log", "[", "128", "]"}]}], ")"}]}]}], ")"}]}]}], 
    RowBox[{"1728", " ", 
     SuperscriptBox["uH", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"u", "-", "uH"}], "]"}], "1"],
    SeriesData[$CellContext`u, $CellContext`uH, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, $CellContext`uH, {
   Rational[1, 1728] $CellContext`uH^(-2) (1728 $CellContext`uH^4 - 
     144 $CellContext`uH^2 $CellContext`\[Rho]^2 
     Log[2] + $CellContext`\[Rho]^4 (6 - Pi (6 + Pi) + 
       6 Log[2] (2 + Log[128])))}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.576509618373665*^9, {3.576510137969195*^9, 3.576510155778181*^9}, 
   3.611300366327497*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"C1", "[", "u", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"u", ",", "uH", ",", "0"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.576509632966279*^9, 3.5765096338247*^9}, {
  3.576510207885384*^9, 3.57651021088723*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"864", " ", 
      SuperscriptBox["uH", "4"]}], "+", 
     RowBox[{"144", " ", 
      SuperscriptBox["uH", "2"], " ", 
      SuperscriptBox["\[Rho]", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Rho]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Pi]"}], ")"}], " ", "\[Pi]"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"Log", "[", "4", "]"}]}], ")"}], "2"]}]}], ")"}]}]}], 
    RowBox[{"864", " ", 
     SuperscriptBox["uH", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"u", "-", "uH"}], "]"}], "1"],
    SeriesData[$CellContext`u, $CellContext`uH, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`u, $CellContext`uH, {
   Rational[1, 864] $CellContext`uH^(-2) (864 $CellContext`uH^4 + 
     144 $CellContext`uH^2 $CellContext`\[Rho]^2 
      Log[2] + $CellContext`\[Rho]^4 ((-3 + Pi) Pi - 6 (-1 + Log[4])^2))}, 0, 
   1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.576509636493021*^9, 3.576509997877791*^9, 
  3.576510213628316*^9, 3.611300368384368*^9}]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "now", " ", "move", " ", "to", " ", "the", " ", "standard", " ", 
   "FG", " ", "coordinates"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5764597185822735`*^9, 3.5764597325754976`*^9}}],

Cell[BoxData[
 RowBox[{"u", ":=", " ", 
  RowBox[{
   FractionBox["1", "v"], "+", 
   FractionBox[
    RowBox[{"v", " ", 
     SuperscriptBox["\[Rho]", "2"]}], "48"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["v", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"864", " ", 
        SuperscriptBox["uH", "4"]}], "-", 
       RowBox[{"72", " ", 
        SuperscriptBox["uH", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "-", 
          RowBox[{"6", " ", "\[Pi]"}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", "8", "]"}]}]}], ")"}]}]}], ")"}]}], "6912"], 
   "+", 
   RowBox[{
    FractionBox["1", "576"], " ", 
    SuperscriptBox["v", "3"], " ", 
    SuperscriptBox["\[Rho]", "4"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"uH", " ", "v"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5745635476265306`*^9, 3.5745635814629903`*^9}, {
   3.5763935890478125`*^9, 3.5763935896558475`*^9}, {3.576511361839804*^9, 
   3.576511405898051*^9}, {3.5765116975478*^9, 3.576511700173114*^9}, 
   3.576512149019224*^9, 3.57651231320466*^9, {3.57651291823414*^9, 
   3.576512956300282*^9}, 3.611300426990077*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AFG", "[", "v_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["v", "2"]], "-", 
   FractionBox[
    SuperscriptBox["\[Rho]", "2"], "24"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1728"}], " ", 
        SuperscriptBox["uH", "4"]}], "+", 
       RowBox[{"144", " ", 
        SuperscriptBox["uH", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"12", " ", "\[Pi]"}], "-", 
          RowBox[{"72", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"uH", " ", "v"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["v", "2"]}], "2304"]}]}]], "Input",
 CellChangeTimes->{{3.576512973448968*^9, 3.576512993523073*^9}, {
  3.611300487462777*^9, 3.611300528846385*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BFG", "[", "v_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["v", "2"]], "-", 
   FractionBox[
    SuperscriptBox["\[Rho]", "2"], "24"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"576", " ", 
        SuperscriptBox["uH", "4"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["uH", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"4", " ", "\[Pi]"}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{"24", " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"uH", " ", "v"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["v", "2"]}], "2304"]}]}]], "Input",
 CellChangeTimes->{{3.576513040340027*^9, 3.576513047704947*^9}, {
  3.611300519098052*^9, 3.611300531938345*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CFG", "[", "v_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["v", "2"]], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[Rho]", "2"]}], "24"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"576", " ", 
        SuperscriptBox["uH", "4"]}], "-", 
       RowBox[{"240", " ", 
        SuperscriptBox["uH", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "-", 
          RowBox[{"4", " ", "\[Pi]"}], "+", 
          RowBox[{"88", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"72", " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"uH", " ", "v"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["v", "2"]}], "2304"]}]}]], "Input",
 CellChangeTimes->{{3.576513086784967*^9, 3.576513094390948*^9}, {
  3.611300521802181*^9, 3.611300535350816*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}]
},
WindowSize->{1366, 691},
WindowMargins->{{1, Automatic}, {0, Automatic}},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (November 7, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 118, 2, 30, "Input"],
Cell[678, 24, 154, 3, 30, "Input"],
Cell[835, 29, 1694, 53, 60, "Input"],
Cell[2532, 84, 1457, 44, 60, "Input"],
Cell[3992, 130, 2679, 84, 111, "Input"],
Cell[6674, 216, 2701, 86, 60, "Input"],
Cell[9378, 304, 198, 5, 54, "Input"],
Cell[9579, 311, 118, 2, 30, "Input"],
Cell[9700, 315, 273, 9, 5, "Text"],
Cell[9976, 326, 912, 21, 54, "Input"],
Cell[10891, 349, 640, 16, 30, "Input"],
Cell[11534, 367, 646, 16, 30, "Input"],
Cell[12183, 385, 220, 4, 30, "Input"],
Cell[12406, 391, 510, 13, 57, "Input"],
Cell[12919, 406, 1075, 29, 57, "Input"],
Cell[13997, 437, 1108, 29, 57, "Input"],
Cell[15108, 468, 218, 4, 30, "Input"],
Cell[15329, 474, 2469, 70, 113, "Input"],
Cell[17801, 546, 13189, 391, 605, "Input"],
Cell[30993, 939, 9985, 286, 466, "Input"],
Cell[CellGroupData[{
Cell[41003, 1229, 225, 6, 30, "Input"],
Cell[41231, 1237, 281, 7, 30, "Output"]
}, Open  ]],
Cell[41527, 1247, 273, 9, 5, "Text"],
Cell[41803, 1258, 239, 4, 30, "Input"],
Cell[CellGroupData[{
Cell[42067, 1266, 843, 16, 30, "Input"],
Cell[42913, 1284, 428, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43378, 1296, 571, 13, 30, "Input"],
Cell[43952, 1311, 590, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44579, 1325, 582, 13, 30, "Input"],
Cell[45164, 1340, 481, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45682, 1352, 378, 11, 30, "Input"],
Cell[46063, 1365, 117, 2, 30, "Output"]
}, Open  ]],
Cell[46195, 1370, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[46242, 1373, 157, 2, 34, "Text"],
Cell[46402, 1377, 92, 1, 30, "Input"],
Cell[CellGroupData[{
Cell[46519, 1382, 338, 9, 30, "Input"],
Cell[46860, 1393, 1476, 42, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48373, 1440, 264, 8, 30, "Input"],
Cell[48640, 1450, 1282, 38, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49959, 1493, 287, 8, 30, "Input"],
Cell[50249, 1503, 1245, 37, 56, "Output"]
}, Open  ]],
Cell[51509, 1543, 273, 9, 5, "Text"],
Cell[51785, 1554, 167, 3, 30, "Input"],
Cell[CellGroupData[{
Cell[51977, 1561, 327, 9, 30, "Input"],
Cell[52307, 1572, 1150, 33, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53494, 1610, 304, 9, 30, "Input"],
Cell[53801, 1621, 1382, 39, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55220, 1665, 326, 9, 30, "Input"],
Cell[55549, 1676, 1390, 40, 52, "Output"]
}, Open  ]],
Cell[56954, 1719, 44, 1, 4, "PageBreak",
 PageBreakBelow->True],
Cell[57001, 1722, 248, 5, 30, "Input"],
Cell[57252, 1729, 1295, 36, 57, "Input"],
Cell[58550, 1767, 1053, 31, 57, "Input"],
Cell[59606, 1800, 1026, 30, 57, "Input"],
Cell[60635, 1832, 1079, 32, 57, "Input"],
Cell[61717, 1866, 273, 9, 5, "Text"]
}
]
*)

(* End of internal cache information *)

